Resummed energy loss in extreme-mass-ratio scattering using critical orbits

Motivated by recent efforts to bridge between weak-field and strong-field descriptions of black-hole binary dynamics, we develop a resummation scheme for post-Minkowskian radiative observables in extreme-mass-ratio scattering, augmented with post-Newtonian terms. Specifically, we derive universal interpolation formulas for the total energy emitted in gravitational waves out to infinity and down the event horizon of the large black hole, valid to leading order in the small mass ratio. We test our formulas using numerical results from direct calculations in black hole perturbation theory. The central idea of our approach is to utilize as a strong-field diagnostic the known form of divergence in the radiated energy along geodesics near the parameter-space separatrix between scattering and plunge. The dominant, logarithmic term of this divergence can be expressed in terms of instantaneous energy fluxes calculated along the unstable circular geodesics that form the separatrix, fluxes that we obtain using interpolation of highly accurate numerical data. The same idea could be applied to bound-orbit radiative observables via either unbound-to-bound mapping or a direct resummation of bound-orbit post-Newtonian expressions.

==> anc/ancillary.m <==
(* ::Package:: *)

(* ::Chapter:: *)
(*Resummed energy loss in extreme-mass-ratio scattering using critical orbits*)


(* ::Text:: *)
(*Leor Barack, Riccardo Gonzo, Benjamin Leather, Oliver Long, and Niels Warburton*)
(**)
(*Total energy emitted to infinity models:*)
(**)
(*E$PM["Inf", "nPM", v, j] - nPM expression with n \[Element] {3,4,5}*)
(*E$PN["Inf", "3PN", v, j] - 3PN expression *)
(*E$mixed["Inf", v, j] - Mixed 5PM/3'PN expression*)
(**)
(*E$Resum["Inf", "5PM", v, j] - Resummation using the 5PM expression [Eq. (47)]*)
(*E$Resum["Inf", "5PM/3PN", v, j] - Resummation using the mixed 5PM/3'PN expression [Eq. (47)]*)
(**)
(*Total energy absorbed into the horizon models:*)
(**)
(*E$PM["Hor", "7PM", v, j] - 7PM expression [Eq. (37)]*)
(*E$PM["Hor", "nPM", 0.35, j] - nPM expression with n \[Element] {8,9} for v = 0.35*)
(**)
(*E$Resum["Hor", "7PM", v, j] - Resummation using the 7PM expression [Eq. (52)]*)
(*E$Resum["Hor", "nPM", 0.35, j] - Resummation using the nPM expression with n \[Element] {8,9} for v = 0.35 [Eq. (52)]*)


(* ::Section::Closed:: *)
(*Orbit parametrisation transformations*)


(* ::Input:: *)
(*\[Gamma]Fromv[v_]:=1/Sqrt[1-v^2];*)
(*\[ScriptCapitalE]Fromv[v_]:=\[Gamma]Fromv[v]-1;*)


(* ::Input:: *)
(*vFrom\[Gamma][\[Gamma]_]:=Sqrt[-1+\[Gamma]^2]/\[Gamma];*)
(*vFrom\[ScriptCapitalE][\[ScriptCapitalE]_]:=Sqrt[1-1/\[Gamma]From\[ScriptCapitalE][\[ScriptCapitalE]]^2];*)
(*\[Gamma]From\[ScriptCapitalE][\[ScriptCapitalE]_]:=\[ScriptCapitalE]+1;*)


(* ::Input:: *)
(*jFromvb[v_,b_]:=b v \[Gamma]Fromv[v];*)


(* ::Input:: *)
(*bFromvj[v_,j_]:=j/(v \[Gamma]Fromv[v]);*)


(* ::Input:: *)
(*eSepFromv[v_]:=Sqrt[1+8v^2];*)


(* ::Input:: *)
(*rSepFrome[e_]:=(6+2e)/(1+e);*)
(*rSepFromv[v_]:=rSepFrome[eSepFromv[v]];*)
(*rSepFrom\[ScriptCapitalE][\[ScriptCapitalE]_]:=rSepFromv[vFrom\[ScriptCapitalE][\[ScriptCapitalE]]];*)


(* ::Input:: *)
(*bCritFrome[e_]:=(2 Sqrt[(-1+e) (3+e)^3] )/(-1+e^2);*)
(*bCritFromv[v_]:=bCritFrome[eSepFromv[v]];*)
(*bCritFrom\[ScriptCapitalE][\[ScriptCapitalE]_]:=bCritFromv[vFrom\[ScriptCapitalE][\[ScriptCapitalE]]];*)


(* ::Input:: *)
(*jCritFromv[v_]:=jFromvb[v,bCritFromv[v]];*)
(*jCritFrom\[ScriptCapitalE][\[ScriptCapitalE]_]:=jFromvb[vFrom\[ScriptCapitalE][\[ScriptCapitalE]],bCritFrom\[ScriptCapitalE][\[ScriptCapitalE]]]*)


(* ::Chapter::Closed:: *)
(*Energy radiated to infinity*)


(* ::Section::Closed:: *)
(*Post-Minkowskian/Post-Newtonian formulae*)


(* ::Subsection:: *)
(*Post-Minkowskian*)


(* ::Input:: *)
(*E$PM$vb["Inf", "3PM",v_/;0<v<1,b_]:=Module[{\[Gamma]},*)
(*\[Gamma]=\[Gamma]Fromv[v];*)
(**)
(*1/(48 b^3 (-1+\[Gamma]^2)^(5/2)) \[Pi] (6 \[Gamma] Sqrt[-1+\[Gamma]^2] (-33+112 \[Gamma]^2-165 \[Gamma]^4+70 \[Gamma]^6) ArcSinh[Sqrt[-1+\[Gamma]]/Sqrt[2]]-(-1+\[Gamma]^2) (-1151+3336 \[Gamma]-3148 \[Gamma]^2+912 \[Gamma]^3-339 \[Gamma]^4+552 \[Gamma]^5-210 \[Gamma]^6+6 (5-76 \[Gamma]+145 \[Gamma]^2+16 \[Gamma]^3-185 \[Gamma]^4+60 \[Gamma]^5+35 \[Gamma]^6) Log[(1+\[Gamma])/2]))]*)


(* ::Input:: *)
(*E$PM$vb["Inf", "4PM",v_/;0<v<1,b_]:=Module[{\[Gamma]},*)
(*\[Gamma]=\[Gamma]Fromv[v];*)
(**)
(*E$PM$vb["Inf", "3PM",v,b]+1/(1440 b^4) ((512 (1720+4927 \[Gamma]^2-1484 \[Gamma]^4+12 \[Gamma]^6))/(-1+\[Gamma]^2)+(15 \[Pi]^2 (-2075-17367 \[Gamma]^2-5553 \[Gamma]^4+6819 \[Gamma]^6))/(-1+\[Gamma]^2)^2+(-1575+8250 \[Gamma]^2-35710 \[Gamma]^4+142640 \[Gamma]^6+5560073 \[Gamma]^8+417302 \[Gamma]^10-4034092 \[Gamma]^12+587336 \[Gamma]^14-6144 \[Gamma]^16)/(\[Gamma]^7 (-1+\[Gamma]^2)^(5/2))+(4608 \[Gamma] (-869-496 \[Gamma]^2+204 \[Gamma]^4+16 \[Gamma]^6) ArcCosh[\[Gamma]])/(-1+\[Gamma]^2)^(3/2)-1/(\[Gamma]^8 (-1+\[Gamma]^2)^3) 3 (525-3100 \[Gamma]^2+13690 \[Gamma]^4-55260 \[Gamma]^6+816595 \[Gamma]^8+3752006 \[Gamma]^10-1978290 \[Gamma]^12-1029342 \[Gamma]^14+213480 \[Gamma]^16+24576 \[Gamma]^18) ArcCosh[\[Gamma]]+(23040 \[Gamma]^2 (-9-6 \[Gamma]^2+8 \[Gamma]^4) ArcCosh[\[Gamma]]^2)/(-1+\[Gamma]^2)^2+(46080 \[Gamma] (-3+2 \[Gamma]^2) (-8-51 \[Gamma]^2-6 \[Gamma]^4+8 \[Gamma]^6) ArcCosh[\[Gamma]]^2)/(-1+\[Gamma]^2)^(7/2)+(360 (2057+15261 \[Gamma]^2+3387 \[Gamma]^4-4321 \[Gamma]^6) ArcCosh[\[Gamma]] Log[2])/(-1+\[Gamma]^2)^2+(360 (2039+13155 \[Gamma]^2+1221 \[Gamma]^4-1823 \[Gamma]^6) ArcCosh[\[Gamma]] Log[\[Gamma]])/(-1+\[Gamma]^2)^2+(360 (9+1053 \[Gamma]^2+1083 \[Gamma]^4-1249 \[Gamma]^6) ArcCosh[\[Gamma]] Log[(1+\[Gamma])/2])/(-1+\[Gamma]^2)^2+(180 (36-1209 \[Gamma]+4212 \[Gamma]^2-6422 \[Gamma]^3+4332 \[Gamma]^4+1755 \[Gamma]^5-4996 \[Gamma]^6+2100 \[Gamma]^7) PolyLog[2,Sqrt[(-1+\[Gamma])/(1+\[Gamma])]])/(-1+\[Gamma]^2)^2-(45 (36-1209 \[Gamma]+4212 \[Gamma]^2-6422 \[Gamma]^3+4332 \[Gamma]^4+1755 \[Gamma]^5-4996 \[Gamma]^6+2100 \[Gamma]^7) PolyLog[2,(-1+\[Gamma])/(1+\[Gamma])])/(-1+\[Gamma]^2)^2-(180 (2039+13155 \[Gamma]^2+1221 \[Gamma]^4-1823 \[Gamma]^6) PolyLog[2,-(\[Gamma]-Sqrt[-1+\[Gamma]^2])^2])/(-1+\[Gamma]^2)^2-(720 (9+1053 \[Gamma]^2+1083 \[Gamma]^4-1249 \[Gamma]^6) PolyLog[2,-\[Gamma]+Sqrt[-1+\[Gamma]^2]])/(-1+\[Gamma]^2)^2)]*)


(* ::Input:: *)
(*data5PM={{0.05,614497.4100751639},{0.1,77510.62907854802},{0.15,23433.50371247452},{0.17,16292.212378550837},{0.2,10237.476962075294},{0.25,5526.134587939726},{0.3,3441.2201110729184},{0.35,2384.5201648464426},{0.4,1799.9026415550795},{0.45,1460.1474532014188},{0.5,1261.8999674888937},{0.55,1155.4630657449918},{0.6,1117.94853816093},{0.65,1143.0146545645287},{0.7,1238.934698466633},{0.75,1434.1702147149103},{0.8,1796.889909621752},{0.85,2494.1258998013072}}; (*v, 5PM radiated energy coefficient*)*)
(**)
(*vInterpolation5PM=Interpolation[data5PM,InterpolationOrder->3];*)
(**)
(*term5PM[v_,b_]:=vInterpolation5PM[v]/b^5;*)


(* ::Input:: *)
(*E$PM$vb["Inf", "5PM",v_/;0<v<1,b_]:=E$PM$vb["Inf", "4PM",v,b]+term5PM[v,b]*)


(* ::Input:: *)
(*E$PM["Inf", p_,v_,j_]:=Module[{b},*)
(*b=bFromvj[v,j];*)
(**)
(*E$PM$vb["Inf",p,v,b]]*)


(* ::Subsection:: *)
(*Post-Newtonian and PM-PN Hybrid*)


(* ::Input:: *)
(*E$PN["Inf", "3PN",v_,j_]:=Module[{\[ScriptCapitalE]},*)
(*\[ScriptCapitalE]=\[ScriptCapitalE]Fromv[v];*)
(**)
(*((840704 Sqrt[2] \[Pi] \[ScriptCapitalE]^(5/2))/(225 j^7)-(13138915 \[Pi]^3 \[ScriptCapitalE]^(5/2))/(924 Sqrt[2] j^7)+(689985 \[Pi]^5 \[ScriptCapitalE]^(5/2))/(448 Sqrt[2] j^7)+(453664 \[ScriptCapitalE]^3)/(105 j^6)+(37762952557 \[Pi] \[ScriptCapitalE]^3)/(1058400 j^7)+(8192 \[Pi]^2 \[ScriptCapitalE]^3)/(135 j^6)+(25264 \[Pi]^3 \[ScriptCapitalE]^3)/(9 j^7)+(567214004327 \[ScriptCapitalE]^(7/2))/(11694375 Sqrt[2] j^6)+(73728 Sqrt[2] \[Pi] \[ScriptCapitalE]^(7/2))/(35 j^5)+(1417216 Sqrt[2] \[Pi]^2 \[ScriptCapitalE]^(7/2))/(675 j^6)-(24993 \[Pi]^3 \[ScriptCapitalE]^(7/2))/(70 Sqrt[2] j^5)+(19456 \[ScriptCapitalE]^4)/(105 j^4)+(27548555963 \[Pi] \[ScriptCapitalE]^4)/(19404000 j^5)+(792 \[Pi]^3 \[ScriptCapitalE]^4)/(5 j^5)+(40120357 \[ScriptCapitalE]^(9/2))/(121275 Sqrt[2] j^4)+(415147 \[Pi] \[ScriptCapitalE]^5)/(11088 j^3)+1/15 ((40341 Sqrt[\[ScriptCapitalE]])/(2 Sqrt[2] j^8 (1+2 j^2 \[ScriptCapitalE]))+(60779 \[ScriptCapitalE]^(3/2))/(Sqrt[2] j^6 (1+2 j^2 \[ScriptCapitalE]))+(835477 Sqrt[2] \[ScriptCapitalE]^(5/2))/(35 j^4 (1+2 j^2 \[ScriptCapitalE]))+(179814 Sqrt[2] \[ScriptCapitalE]^(7/2))/(35 j^2 (1+2 j^2 \[ScriptCapitalE]))+(40341 ArcCos[-(1/Sqrt[1+2 j^2 \[ScriptCapitalE]])])/(4 j^9)+(33885 \[ScriptCapitalE] ArcCos[-(1/Sqrt[1+2 j^2 \[ScriptCapitalE]])])/(2 j^7)+(46617 \[ScriptCapitalE]^2 ArcCos[-(1/Sqrt[1+2 j^2 \[ScriptCapitalE]])])/(7 j^5)+(4786 \[ScriptCapitalE]^3 ArcCos[-(1/Sqrt[1+2 j^2 \[ScriptCapitalE]])])/(7 j^3))+1/15 ((29198255 Sqrt[\[ScriptCapitalE]])/(168 Sqrt[2] j^10 (1+2 j^2 \[ScriptCapitalE])^2)+(605244551 \[ScriptCapitalE]^(3/2))/(756 Sqrt[2] j^8 (1+2 j^2 \[ScriptCapitalE])^2)+(1289930977 \[ScriptCapitalE]^(5/2))/(1134 Sqrt[2] j^6 (1+2 j^2 \[ScriptCapitalE])^2)+(9310241671 \[ScriptCapitalE]^(7/2))/(19845 Sqrt[2] j^4 (1+2 j^2 \[ScriptCapitalE])^2)+(208988912 Sqrt[2] \[ScriptCapitalE]^(9/2))/(19845 j^2 (1+2 j^2 \[ScriptCapitalE])^2)+(4078072 Sqrt[2] \[ScriptCapitalE]^(11/2))/(245 (1+2 j^2 \[ScriptCapitalE])^2)+(29198255 ArcCos[-(1/Sqrt[1+2 j^2 \[ScriptCapitalE]])])/(336 j^11)+(11947909 \[ScriptCapitalE] ArcCos[-(1/Sqrt[1+2 j^2 \[ScriptCapitalE]])])/(108 j^9)+(3680275 \[ScriptCapitalE]^2 ArcCos[-(1/Sqrt[1+2 j^2 \[ScriptCapitalE]])])/(252 j^7)+(59900 \[ScriptCapitalE]^3 ArcCos[-(1/Sqrt[1+2 j^2 \[ScriptCapitalE]])])/(21 j^5)+(5960 \[ScriptCapitalE]^4 ArcCos[-(1/Sqrt[1+2 j^2 \[ScriptCapitalE]])])/(3 j^3))+1/15 ((850 Sqrt[2] Sqrt[\[ScriptCapitalE]])/j^6+(2692 Sqrt[2] \[ScriptCapitalE]^(3/2))/(3 j^4)+(850/j^7+(1464 \[ScriptCapitalE])/j^5+(296 \[ScriptCapitalE]^2)/j^3) ArcCos[-(1/Sqrt[1+2 j^2 \[ScriptCapitalE]])])-(1351624 \[Pi] \[ScriptCapitalE]^3 Log[\[ScriptCapitalE]/2])/(315 j^7)-(42372 \[Pi] \[ScriptCapitalE]^4 Log[\[ScriptCapitalE]/2])/(175 j^5)-(75821056 Sqrt[2] \[ScriptCapitalE]^(7/2) Log[8 \[ScriptCapitalE]])/(23625 j^6)+(23184 \[ScriptCapitalE]^3 Zeta[3])/(5 j^6)-(58957 \[Pi] \[ScriptCapitalE]^3 Zeta[3])/(4 j^7))]*)


(* ::Input:: *)
(*E$PNminusPM["Inf", "3PN-5PM",v_,j_]:=Module[{\[ScriptCapitalE]},*)
(*\[ScriptCapitalE]=\[ScriptCapitalE]Fromv[v];*)
(**)
(*((* 3PN minus the terms common with 5PM *)*)
(*(840704 Sqrt[2] \[Pi] \[ScriptCapitalE]^(5/2))/(225 j^7)-(13138915 \[Pi]^3 \[ScriptCapitalE]^(5/2))/(924 Sqrt[2] j^7)+(689985 \[Pi]^5 \[ScriptCapitalE]^(5/2))/(448 Sqrt[2] j^7)+(453664 \[ScriptCapitalE]^3)/(105 j^6)+(37762952557 \[Pi] \[ScriptCapitalE]^3)/(1058400 j^7)+(8192 \[Pi]^2 \[ScriptCapitalE]^3)/(135 j^6)+(25264 \[Pi]^3 \[ScriptCapitalE]^3)/(9 j^7)+(567214004327 \[ScriptCapitalE]^(7/2))/(11694375 Sqrt[2] j^6)+(73728 Sqrt[2] \[Pi] \[ScriptCapitalE]^(7/2))/(35 j^5)+(1417216 Sqrt[2] \[Pi]^2 \[ScriptCapitalE]^(7/2))/(675 j^6)-(24993 \[Pi]^3 \[ScriptCapitalE]^(7/2))/(70 Sqrt[2] j^5)+(19456 \[ScriptCapitalE]^4)/(105 j^4)+(27548555963 \[Pi] \[ScriptCapitalE]^4)/(19404000 j^5)+(792 \[Pi]^3 \[ScriptCapitalE]^4)/(5 j^5)+(40120357 \[ScriptCapitalE]^(9/2))/(121275 Sqrt[2] j^4)+(415147 \[Pi] \[ScriptCapitalE]^5)/(11088 j^3)-(\[Pi] \[ScriptCapitalE]^2 (547008+1263504 \[ScriptCapitalE]+3671360 \[ScriptCapitalE]^2+2075735 \[ScriptCapitalE]^3))/(55440 j^3)-(\[ScriptCapitalE]^(3/2) (16903040 Sqrt[2]+47064864 Sqrt[2] \[ScriptCapitalE]+83350388 Sqrt[2] \[ScriptCapitalE]^2+44943360 \[ScriptCapitalE]^(5/2)+40120357 Sqrt[2] \[ScriptCapitalE]^3))/(242550 j^4)+1/15 ((40341 Sqrt[\[ScriptCapitalE]])/(2 Sqrt[2] j^8 (1+2 j^2 \[ScriptCapitalE]))+(60779 \[ScriptCapitalE]^(3/2))/(Sqrt[2] j^6 (1+2 j^2 \[ScriptCapitalE]))+(835477 Sqrt[2] \[ScriptCapitalE]^(5/2))/(35 j^4 (1+2 j^2 \[ScriptCapitalE]))+(179814 Sqrt[2] \[ScriptCapitalE]^(7/2))/(35 j^2 (1+2 j^2 \[ScriptCapitalE]))+(40341 ArcCos[-(1/Sqrt[1+2 j^2 \[ScriptCapitalE]])])/(4 j^9)+(33885 \[ScriptCapitalE] ArcCos[-(1/Sqrt[1+2 j^2 \[ScriptCapitalE]])])/(2 j^7)+(46617 \[ScriptCapitalE]^2 ArcCos[-(1/Sqrt[1+2 j^2 \[ScriptCapitalE]])])/(7 j^5)+(4786 \[ScriptCapitalE]^3 ArcCos[-(1/Sqrt[1+2 j^2 \[ScriptCapitalE]])])/(7 j^3))+1/15 ((29198255 Sqrt[\[ScriptCapitalE]])/(168 Sqrt[2] j^10 (1+2 j^2 \[ScriptCapitalE])^2)+(605244551 \[ScriptCapitalE]^(3/2))/(756 Sqrt[2] j^8 (1+2 j^2 \[ScriptCapitalE])^2)+(1289930977 \[ScriptCapitalE]^(5/2))/(1134 Sqrt[2] j^6 (1+2 j^2 \[ScriptCapitalE])^2)+(9310241671 \[ScriptCapitalE]^(7/2))/(19845 Sqrt[2] j^4 (1+2 j^2 \[ScriptCapitalE])^2)+(208988912 Sqrt[2] \[ScriptCapitalE]^(9/2))/(19845 j^2 (1+2 j^2 \[ScriptCapitalE])^2)+(4078072 Sqrt[2] \[ScriptCapitalE]^(11/2))/(245 (1+2 j^2 \[ScriptCapitalE])^2)+(29198255 ArcCos[-(1/Sqrt[1+2 j^2 \[ScriptCapitalE]])])/(336 j^11)+(11947909 \[ScriptCapitalE] ArcCos[-(1/Sqrt[1+2 j^2 \[ScriptCapitalE]])])/(108 j^9)+(3680275 \[ScriptCapitalE]^2 ArcCos[-(1/Sqrt[1+2 j^2 \[ScriptCapitalE]])])/(252 j^7)+(59900 \[ScriptCapitalE]^3 ArcCos[-(1/Sqrt[1+2 j^2 \[ScriptCapitalE]])])/(21 j^5)+(5960 \[ScriptCapitalE]^4 ArcCos[-(1/Sqrt[1+2 j^2 \[ScriptCapitalE]])])/(3 j^3))+1/15 ((850 Sqrt[2] Sqrt[\[ScriptCapitalE]])/j^6+(2692 Sqrt[2] \[ScriptCapitalE]^(3/2))/(3 j^4)+(850/j^7+(1464 \[ScriptCapitalE])/j^5+(296 \[ScriptCapitalE]^2)/j^3) ArcCos[-(1/Sqrt[1+2 j^2 \[ScriptCapitalE]])])-(1351624 \[Pi] \[ScriptCapitalE]^3 Log[\[ScriptCapitalE]/2])/(315 j^7)-(42372 \[Pi] \[ScriptCapitalE]^4 Log[\[ScriptCapitalE]/2])/(175 j^5)-(\[Pi] \[ScriptCapitalE] (946915200+4307410800 \[ScriptCapitalE]+1844920000 \[ScriptCapitalE]^2+40874803200 Sqrt[2] \[ScriptCapitalE]^(5/2)-3464029800 Sqrt[2] \[Pi]^2 \[ScriptCapitalE]^(5/2)+27548555963 \[ScriptCapitalE]^3+3073593600 \[Pi]^2 \[ScriptCapitalE]^3-4698207360 \[ScriptCapitalE]^3 Log[\[ScriptCapitalE]/2]))/(19404000 j^5)-(75821056 Sqrt[2] \[ScriptCapitalE]^(7/2) Log[8 \[ScriptCapitalE]])/(23625 j^6)+(23184 \[ScriptCapitalE]^3 Zeta[3])/(5 j^6)-(58957 \[Pi] \[ScriptCapitalE]^3 Zeta[3])/(4 j^7))]*)


(* ::Input:: *)
(*E$mixed["Inf", v_,j_]:=E$PM["Inf", "5PM",v,j]+E$PNminusPM["Inf", "3PN-5PM",v,j]*)


(* ::Section::Closed:: *)
(*Resummation models*)


(* ::Input:: *)
(*E$Circ["Inf", r_]:=Module[{Z},Z=1-3/r;*)
(*(-0.007882005416223815` -0.0200088825571774` Z+1.2531200927659247` Z^2+23.65463038708342` Z^3+63.93054494216323` Z^4-76.35014571632162` Z^5+(-0.007095170875020223` -0.09311846402016895` Z-0.017284781109130298` Z^2+5.572143779175662` Z^3+56.56144499968158` Z^4+42.88765688139084` Z^5) Log[Z])/((1-Z)^-5 Z (1+10.140148589692302` Z+17.861544818787614` Z^2+470.54893284817285` Z^3))];*)


(* ::Input:: *)
(*E$Sing["Inf", v_,j_]:=Module[{rSep,jCrit},*)
(*rSep=rSepFromv[v];*)
(*jCrit=jCritFromv[v];*)
(**)
(*-E$Circ["Inf", rSep] rSep^2/Sqrt[6-rSep] Log[1-jCrit/j]];*)


(* ::Input:: *)
(*CounterTerm["Inf","5PM",v_,j_]:=Module[{rSep,jCrit},*)
(**)
(*rSep=rSepFromv[v];*)
(*jCrit=jCritFromv[v];*)
(**)
(*-E$Circ["Inf", rSep] rSep^2/Sqrt[6-rSep]Sum[(jCrit/j)^k/k,{k,1,6}]]*)


(* ::Input:: *)
(*CounterTerm["Inf","5PM/3PN",v_,j_]:=Module[{\[ScriptCapitalE]},*)
(*\[ScriptCapitalE]=\[ScriptCapitalE]Fromv[v];*)
(*(1/(30720 j^13) (-2.394412021354411`*^10 -6.484865891168196`*^9 j-1.7685997885004165`*^9 j^2-4.8636494183761466`*^8 j^3-1.3510137273267072`*^8 j^4-3.799726108106364`*^7 j^5-1.0856360308875326`*^7 j^6-3.16643842342197`*^6 j^7-5.750265319142527`*^10 j^2 \[ScriptCapitalE]-1.484049974396672`*^10 j^3 \[ScriptCapitalE]-3.852158294525414`*^9 j^4 \[ScriptCapitalE]-1.0074249981731455`*^9 j^5 \[ScriptCapitalE]-2.661229931460052`*^8 j^6 \[ScriptCapitalE]-7.128632948740758`*^7 j^7 \[ScriptCapitalE]-4.193666509384609`*^10 j^4 \[ScriptCapitalE]^2-9.893828844541117`*^9 j^5 \[ScriptCapitalE]^2-2.327131335932078`*^9 j^6 \[ScriptCapitalE]^2-5.456732959423064`*^8 j^7 \[ScriptCapitalE]^2-1.0285095144397758`*^10 j^6 \[ScriptCapitalE]^3-2.059003045225186`*^9 j^7 \[ScriptCapitalE]^3+(1.443020992590557` j^11 (1.` +\[ScriptCapitalE]-1.` Sqrt[1+18 \[ScriptCapitalE]+9 \[ScriptCapitalE]^2]) (3.` +3.` \[ScriptCapitalE]+Sqrt[1+18 \[ScriptCapitalE]+9 \[ScriptCapitalE]^2])^3 (1.` +Sqrt[9-8/(1+\[ScriptCapitalE])^2])^3 (1951.191893877792` -1241.5299962123656` Sqrt[9-8/(1+\[ScriptCapitalE])^2]+\[ScriptCapitalE]^2 (26163.97491890415` -9742.384339857146` Sqrt[9-8/(1+\[ScriptCapitalE])^2])+\[ScriptCapitalE]^3 (20987.23255268676` -6982.196976704913` Sqrt[9-8/(1+\[ScriptCapitalE])^2])+\[ScriptCapitalE] (10353.48473243477` -5520.374726304469` Sqrt[9-8/(1+\[ScriptCapitalE])^2])+\[ScriptCapitalE]^4 (5246.80813817169` -1745.5492441762283` Sqrt[9-8/(1+\[ScriptCapitalE])^2])+(-189.51550453090175` -115.59415141327678` Sqrt[9-8/(1+\[ScriptCapitalE])^2]+\[ScriptCapitalE] (-705.7012736901786` -234.3448690078373` Sqrt[9-8/(1+\[ScriptCapitalE])^2])+\[ScriptCapitalE]^2 (-340.85063684508935` -113.17243450391865` Sqrt[9-8/(1+\[ScriptCapitalE])^2])+\[ScriptCapitalE]^4 (2.999999999999945` +1.` Sqrt[9-8/(1+\[ScriptCapitalE])^2])+\[ScriptCapitalE]^3 (11.99999999999978` +4.` Sqrt[9-8/(1+\[ScriptCapitalE])^2])) Log[-((-3+Sqrt[9-8/(1+\[ScriptCapitalE])^2])/(2 (3+Sqrt[9-8/(1+\[ScriptCapitalE])^2])))]))/(\[ScriptCapitalE] (1.` +\[ScriptCapitalE])^2 (2.` +\[ScriptCapitalE]) (-3.` +Sqrt[9-8/(1+\[ScriptCapitalE])^2]) Sqrt[Sqrt[9-8/(1+\[ScriptCapitalE])^2]/(1+Sqrt[9-8/(1+\[ScriptCapitalE])^2])] (3.` +Sqrt[9-8/(1+\[ScriptCapitalE])^2])^4 (-0.9705438019124152` -5.997894883170062` \[ScriptCapitalE]-2.998947441585031` \[ScriptCapitalE]^2+0.7213800977018968` Sqrt[9-8/(1+\[ScriptCapitalE])^2]+2.` \[ScriptCapitalE] Sqrt[9-8/(1+\[ScriptCapitalE])^2]+1.` \[ScriptCapitalE]^2 Sqrt[9-8/(1+\[ScriptCapitalE])^2]))-(0.04509440601845491` j^9 (1.` +\[ScriptCapitalE]-1.` Sqrt[1+18 \[ScriptCapitalE]+9 \[ScriptCapitalE]^2])^2 (3.` +3.` \[ScriptCapitalE]+Sqrt[1+18 \[ScriptCapitalE]+9 \[ScriptCapitalE]^2])^6 (1.` +Sqrt[9-8/(1+\[ScriptCapitalE])^2])^3 (1951.191893877792` -1241.5299962123656` Sqrt[9-8/(1+\[ScriptCapitalE])^2]+\[ScriptCapitalE]^2 (26163.97491890415` -9742.384339857146` Sqrt[9-8/(1+\[ScriptCapitalE])^2])+\[ScriptCapitalE]^3 (20987.23255268676` -6982.196976704913` Sqrt[9-8/(1+\[ScriptCapitalE])^2])+\[ScriptCapitalE] (10353.48473243477` -5520.374726304469` Sqrt[9-8/(1+\[ScriptCapitalE])^2])+\[ScriptCapitalE]^4 (5246.80813817169` -1745.5492441762283` Sqrt[9-8/(1+\[ScriptCapitalE])^2])+(-189.51550453090175` -115.59415141327678` Sqrt[9-8/(1+\[ScriptCapitalE])^2]+\[ScriptCapitalE] (-705.7012736901786` -234.3448690078373` Sqrt[9-8/(1+\[ScriptCapitalE])^2])+\[ScriptCapitalE]^2 (-340.85063684508935` -113.17243450391865` Sqrt[9-8/(1+\[ScriptCapitalE])^2])+\[ScriptCapitalE]^4 (2.999999999999945` +1.` Sqrt[9-8/(1+\[ScriptCapitalE])^2])+\[ScriptCapitalE]^3 (11.99999999999978` +4.` Sqrt[9-8/(1+\[ScriptCapitalE])^2])) Log[-((-3+Sqrt[9-8/(1+\[ScriptCapitalE])^2])/(2 (3+Sqrt[9-8/(1+\[ScriptCapitalE])^2])))]))/(\[ScriptCapitalE]^2 (1.` +\[ScriptCapitalE])^2 (2.` +\[ScriptCapitalE])^2 (-3.` +Sqrt[9-8/(1+\[ScriptCapitalE])^2]) Sqrt[Sqrt[9-8/(1+\[ScriptCapitalE])^2]/(1+Sqrt[9-8/(1+\[ScriptCapitalE])^2])] (3.` +Sqrt[9-8/(1+\[ScriptCapitalE])^2])^4 (-0.9705438019124152` -5.997894883170062` \[ScriptCapitalE]-2.998947441585031` \[ScriptCapitalE]^2+0.7213800977018968` Sqrt[9-8/(1+\[ScriptCapitalE])^2]+2.` \[ScriptCapitalE] Sqrt[9-8/(1+\[ScriptCapitalE])^2]+1.` \[ScriptCapitalE]^2 Sqrt[9-8/(1+\[ScriptCapitalE])^2]))-(0.24050349876509286` j^10 (1.` +\[ScriptCapitalE])^4 Sqrt[(-1+Sqrt[9-8/(1+\[ScriptCapitalE])^2])/(\[ScriptCapitalE] (2+\[ScriptCapitalE]))] (-1.` +Sqrt[9-8/(1+\[ScriptCapitalE])^2]) (1.` +Sqrt[9-8/(1+\[ScriptCapitalE])^2])^3 Sqrt[3+Sqrt[9-8/(1+\[ScriptCapitalE])^2]] (1951.1918938777917` -1241.5299962123656` Sqrt[9-8/(1+\[ScriptCapitalE])^2]+\[ScriptCapitalE]^2 (26163.97491890415` -9742.384339857146` Sqrt[9-8/(1+\[ScriptCapitalE])^2])+\[ScriptCapitalE]^3 (20987.232552686764` -6982.196976704913` Sqrt[9-8/(1+\[ScriptCapitalE])^2])+\[ScriptCapitalE] (10353.48473243477` -5520.374726304469` Sqrt[9-8/(1+\[ScriptCapitalE])^2])+\[ScriptCapitalE]^4 (5246.808138171691` -1745.5492441762283` Sqrt[9-8/(1+\[ScriptCapitalE])^2])+(-189.51550453090175` -115.59415141327679` Sqrt[9-8/(1+\[ScriptCapitalE])^2]+\[ScriptCapitalE] (-705.7012736901784` -234.3448690078373` Sqrt[9-8/(1+\[ScriptCapitalE])^2])+\[ScriptCapitalE]^2 (-340.85063684508935` -113.17243450391867` Sqrt[9-8/(1+\[ScriptCapitalE])^2])+\[ScriptCapitalE]^4 (2.9999999999999454` +1.` Sqrt[9-8/(1+\[ScriptCapitalE])^2])+\[ScriptCapitalE]^3 (11.999999999999782` +4.` Sqrt[9-8/(1+\[ScriptCapitalE])^2])) Log[-((-3+Sqrt[9-8/(1+\[ScriptCapitalE])^2])/(2 (3+Sqrt[9-8/(1+\[ScriptCapitalE])^2])))]))/(\[ScriptCapitalE] (2.` +\[ScriptCapitalE]) (-3.` +Sqrt[9-8/(1+\[ScriptCapitalE])^2]) Sqrt[Sqrt[9-8/(1+\[ScriptCapitalE])^2]/(1+Sqrt[9-8/(1+\[ScriptCapitalE])^2])] (-0.9705438019124152` -5.997894883170062` \[ScriptCapitalE]-2.998947441585031` \[ScriptCapitalE]^2+0.7213800977018968` Sqrt[9-8/(1+\[ScriptCapitalE])^2]+2.` \[ScriptCapitalE] Sqrt[9-8/(1+\[ScriptCapitalE])^2]+1.` \[ScriptCapitalE]^2 Sqrt[9-8/(1+\[ScriptCapitalE])^2]))-(11.544167940724456` j^12 Sqrt[(-1+Sqrt[9-8/(1+\[ScriptCapitalE])^2])/(\[ScriptCapitalE] (2+\[ScriptCapitalE]))] (1.` +Sqrt[9-8/(1+\[ScriptCapitalE])^2])^3 Sqrt[3+Sqrt[9-8/(1+\[ScriptCapitalE])^2]] (1951.1918938777917` -1241.5299962123656` Sqrt[9-8/(1+\[ScriptCapitalE])^2]+\[ScriptCapitalE]^2 (26163.97491890415` -9742.384339857146` Sqrt[9-8/(1+\[ScriptCapitalE])^2])+\[ScriptCapitalE]^3 (20987.232552686764` -6982.196976704913` Sqrt[9-8/(1+\[ScriptCapitalE])^2])+\[ScriptCapitalE] (10353.48473243477` -5520.374726304469` Sqrt[9-8/(1+\[ScriptCapitalE])^2])+\[ScriptCapitalE]^4 (5246.808138171691` -1745.5492441762283` Sqrt[9-8/(1+\[ScriptCapitalE])^2])+(-189.51550453090175` -115.59415141327679` Sqrt[9-8/(1+\[ScriptCapitalE])^2]+\[ScriptCapitalE] (-705.7012736901784` -234.3448690078373` Sqrt[9-8/(1+\[ScriptCapitalE])^2])+\[ScriptCapitalE]^2 (-340.85063684508935` -113.17243450391867` Sqrt[9-8/(1+\[ScriptCapitalE])^2])+\[ScriptCapitalE]^4 (2.9999999999999454` +1.` Sqrt[9-8/(1+\[ScriptCapitalE])^2])+\[ScriptCapitalE]^3 (11.999999999999782` +4.` Sqrt[9-8/(1+\[ScriptCapitalE])^2])) Log[-((-3+Sqrt[9-8/(1+\[ScriptCapitalE])^2])/(2 (3+Sqrt[9-8/(1+\[ScriptCapitalE])^2])))]))/((-3.` +Sqrt[9-8/(1+\[ScriptCapitalE])^2]) Sqrt[Sqrt[9-8/(1+\[ScriptCapitalE])^2]/(1+Sqrt[9-8/(1+\[ScriptCapitalE])^2])] (3.` +Sqrt[9-8/(1+\[ScriptCapitalE])^2])^3 (-0.9705438019124152` -5.997894883170062` \[ScriptCapitalE]-2.998947441585031` \[ScriptCapitalE]^2+0.7213800977018968` Sqrt[9-8/(1+\[ScriptCapitalE])^2]+2.` \[ScriptCapitalE] Sqrt[9-8/(1+\[ScriptCapitalE])^2]+1.` \[ScriptCapitalE]^2 Sqrt[9-8/(1+\[ScriptCapitalE])^2]))-(0.009018881203690982` j^8 (1.` +\[ScriptCapitalE])^8 Sqrt[(-1+Sqrt[9-8/(1+\[ScriptCapitalE])^2])/(\[ScriptCapitalE] (2+\[ScriptCapitalE]))] (-1.` +Sqrt[9-8/(1+\[ScriptCapitalE])^2])^2 (1.` +Sqrt[9-8/(1+\[ScriptCapitalE])^2])^3 Sqrt[3+Sqrt[9-8/(1+\[ScriptCapitalE])^2]] (3.` +Sqrt[9-8/(1+\[ScriptCapitalE])^2])^3 (1951.1918938777917` -1241.5299962123656` Sqrt[9-8/(1+\[ScriptCapitalE])^2]+\[ScriptCapitalE]^2 (26163.97491890415` -9742.384339857146` Sqrt[9-8/(1+\[ScriptCapitalE])^2])+\[ScriptCapitalE]^3 (20987.232552686764` -6982.196976704913` Sqrt[9-8/(1+\[ScriptCapitalE])^2])+\[ScriptCapitalE] (10353.48473243477` -5520.374726304469` Sqrt[9-8/(1+\[ScriptCapitalE])^2])+\[ScriptCapitalE]^4 (5246.808138171691` -1745.5492441762283` Sqrt[9-8/(1+\[ScriptCapitalE])^2])+(-189.51550453090175` -115.59415141327679` Sqrt[9-8/(1+\[ScriptCapitalE])^2]+\[ScriptCapitalE] (-705.7012736901784` -234.3448690078373` Sqrt[9-8/(1+\[ScriptCapitalE])^2])+\[ScriptCapitalE]^2 (-340.85063684508935` -113.17243450391867` Sqrt[9-8/(1+\[ScriptCapitalE])^2])+\[ScriptCapitalE]^4 (2.9999999999999454` +1.` Sqrt[9-8/(1+\[ScriptCapitalE])^2])+\[ScriptCapitalE]^3 (11.999999999999782` +4.` Sqrt[9-8/(1+\[ScriptCapitalE])^2])) Log[-((-3+Sqrt[9-8/(1+\[ScriptCapitalE])^2])/(2 (3+Sqrt[9-8/(1+\[ScriptCapitalE])^2])))]))/(\[ScriptCapitalE]^2 (2.` +\[ScriptCapitalE])^2 (-3.` +Sqrt[9-8/(1+\[ScriptCapitalE])^2]) Sqrt[Sqrt[9-8/(1+\[ScriptCapitalE])^2]/(1+Sqrt[9-8/(1+\[ScriptCapitalE])^2])] (-0.9705438019124152` -5.997894883170062` \[ScriptCapitalE]-2.998947441585031` \[ScriptCapitalE]^2+0.7213800977018968` Sqrt[9-8/(1+\[ScriptCapitalE])^2]+2.` \[ScriptCapitalE] Sqrt[9-8/(1+\[ScriptCapitalE])^2]+1.` \[ScriptCapitalE]^2 Sqrt[9-8/(1+\[ScriptCapitalE])^2]))))]*)


(* ::Input:: *)
(*E$Resum["Inf","5PM",v_,j_]:=E$Sing["Inf", v,j]+E$PM["Inf", "5PM",v,j]+CounterTerm["Inf","5PM",v,j];*)


(* ::Input:: *)
(*E$Resum["Inf","5PM/3PN",v_,j_]:=E$Sing["Inf", v,j]+E$mixed["Inf", v,j]+CounterTerm["Inf","5PM/3PN",v,j];*)


(* ::Chapter::Closed:: *)
(*Energy absorbed into the horizon*)


(* ::Section::Closed:: *)
(*Post-Minkowskian formulae*)


(* ::Input:: *)
(*E$PM["Hor","7PM",v_,j_]:=Module[{\[ScriptCapitalE]},*)
(*\[ScriptCapitalE]=\[ScriptCapitalE]Fromv[v];*)
(**)
(*(5 \[Pi] (1+\[ScriptCapitalE])^7 (1-1/(1+\[ScriptCapitalE])^2)^(7/2) Sqrt[-1+(1+\[ScriptCapitalE])^2] (1-14 (1+\[ScriptCapitalE])^2+21 (1+\[ScriptCapitalE])^4))/(16 j^7)];*)
(*E$PM["Hor", "8PM",0.35,j_]:=E$PM["Hor", "7PM",0.35,j]+0.1323275297516277`/j^8*)
(*E$PM["Hor", "9PM",0.35,j_]:=E$PM["Hor", "8PM",0.35,j]+1.4071115651556096`/j^9*)


(* ::Section::Closed:: *)
(*Resummation models*)


(* ::Input:: *)
(*E$Circ["Hor", r_]:=Module[{Z},Z=1-3/r;*)
(*(-0.019022457480552476` -0.5740813233508837` Z-5.404849792687812` Z^2-3.8433551046804886` Z^3+41.36442642535679` Z^4-31.221463603085166` Z^5+(-0.006967584921260516` -0.22067420858417702` Z-2.5977299338230964` Z^2-12.093456083141447` Z^3+14.992020459418251` Z^4+14.6307617122371` Z^5) Log[Z])/((1-Z)^-9 Z (1+17.834663004910368` Z+2.0838313922359557` Z^2+780.4329209106534` Z^3))];*)


(* ::Input:: *)
(*E$Sing["Hor", v_,j_]:=Module[{rSep,jCrit},*)
(*rSep=rSepFromv[v];*)
(*jCrit=jCritFromv[v];*)
(**)
(*-E$Circ["Hor", rSep] rSep^2/Sqrt[6-rSep] Log[1-jCrit/j]];*)


(* ::Input:: *)
(*CounterTerm["Hor","7PM",v_,j_]:=Module[{rSep,jCrit},*)
(**)
(*rSep=rSepFromv[v];*)
(*jCrit=jCritFromv[v];*)
(**)
(*-E$Circ["Hor", rSep] rSep^2/Sqrt[6-rSep]Sum[(jCrit/j)^k/k,{k,1,8}]]*)
(*CounterTerm["Hor","8PM",v_,j_]:=Module[{rSep,jCrit},*)
(**)
(*rSep=rSepFromv[v];*)
(*jCrit=jCritFromv[v];*)
(**)
(*-E$Circ["Hor", rSep] rSep^2/Sqrt[6-rSep]Sum[(jCrit/j)^k/k,{k,1,9}]]*)
(*CounterTerm["Hor","9PM",v_,j_]:=Module[{rSep,jCrit},*)
(**)
(*rSep=rSepFromv[v];*)
(*jCrit=jCritFromv[v];*)
(**)
(*-E$Circ["Hor", rSep] rSep^2/Sqrt[6-rSep]Sum[(jCrit/j)^k/k,{k,1,10}]]*)


(* ::Input:: *)
(*E$Resum["Hor",nPM_,v_,j_]:=E$Sing["Hor", v,j]+E$PM["Hor", nPM,v,j]+CounterTerm["Hor",nPM,v,j];*)


(* ::Input:: *)
(*gateExpEJ[k_,v_,j_]:=Exp[-k Sqrt[(j-jCritFromv[v])/jCritFromv[v]]]*)


(* ::Input:: *)
(*E$ExpResum["Hor",nPM_,k_,v_,j_]:=gateExpEJ[k,v,j]E$Sing["Hor", v,j]+E$PM["Hor",nPM, v,j];*)

